Do Proportionate Algorithms Exploit Sparsity?

Adaptive filters exploiting sparsity have been a very active research field, among which the algorithms that follow the "proportional-update principle", the so-called proportionate-type algorithms, are very popular. Indeed, there are hundreds of works on proportionate-type algorithms and, therefore, their advantages are widely known. This paper addresses the unexplored drawbacks and limitations of using proportional updates and their practical impacts. Our findings include the theoretical justification for the poor performance of these algorithms in several sparse scenarios, and also when dealing with non-stationary and compressible systems. Simulation results corroborating the theory are presented.

==> images/formatFig.m <==
function formatFig(varargin)
%  
% This function was created by Leonardo Nunes (lonnes@lps.ufrj.br).
%  
% This script configures the current figure. The folowing figure properties are configured:
%   - text (ticks and labels) size
%   - text (ticks and labels) font
%   - line width
%   - figure size
%
% If the variable 'figName' exists, a .fig, a .png, and an .eps files with the name
% contained in 'figName' are saved.
%  
%   Example: 
% figProp = struct('size',14,'font','Times','lineWidth',2,'figDim',[1 1 600 400]);
% figFileName = sprintf('figs/rse_pos-%d',pos);
% formatFig(gcf,figFileName,'en',figProp);
%  
%   Tip: Always save .fig using 'en' (language) option, because 'en' converts well to 'pt', 
% but 'pt' does not convert well to 'en' (commas are not replaced by dots)
%   


figHandler = varargin{1};
figName = varargin{2};
lang = varargin{3};

% Congigurarion:
if(length(varargin)==4)
    size = varargin{4}.size;
    font = varargin{4}.font;
    lineWidth = varargin{4}.lineWidth;
    figDim = varargin{4}.figDim;
else
    size = 21;
    font = 'Times';
    lineWidth = 2;
    figDim = [1 1 600 400];
end

%--------------------------------------------------------------------------
% Configuring figure

if(~isempty(get(0,'CurrentFigure')))
    
    set(figHandler,'Position',figDim);   
    fc = get(figHandler,'children'); % children of the current figure.

    % Cycling through children:
    
    for ii9183=1:length(fc)
        
        if(strcmp(get(fc(ii9183),'Type'),'axes'))

            % Configuring axes text:
            set(fc(ii9183),'FontSize',size);
            set(fc(ii9183),'FontName',font);
            
            % Configuring label text:
            ax = get(fc(ii9183),'xlabel');
            set(ax,'FontSize',size);
            set(ax,'FontName',font);
            
            ay = get(fc(ii9183),'ylabel');
            set(ay,'FontSize',size);
            set(ay,'FontName',font);       
            
            % Configuring title text:
            
            at = get(fc(ii9183),'title');
            set(at,'FontSize',size);
            set(at,'FontName',font);
            
            ac = get(fc(ii9183),'children'); % axes children.
            
            for jj98719=1:length(ac)
               
                if(strcmp(get(ac(jj98719),'Type'),'line'))
                   
                    set(ac(jj98719),'LineWidth',lineWidth);
                    
                    if(strcmp(get(ac(jj98719),'marker'),'.'))
                        set(ac(jj98719),'markerSize',15);
                    end  
                    
                  
                end
                
                if(strcmp(get(ac(jj98719),'Type'),'text'))
                   
                    set(ac(jj98719),'FontSize',size);
                    set(ac(jj98719),'FontName',font);
                    
                end
            end
            if(strcmpi(lang,'pt'))
                tick = get(fc(ii9183),'XTickLabel');
                tick = changeComma(tick);
                set(fc(ii9183),'XTickLabel',tick);
                tick = get(fc(ii9183),'YTickLabel');
                tick = changeComma(tick);
                set(fc(ii9183),'YTickLabel',tick);
                tick = get(fc(ii9183),'ZTickLabel');
                tick = changeComma(tick);
                set(fc(ii9183),'ZTickLabel',tick);
                set(fc(ii9183),'XTickMode','manual');
                set(fc(ii9183),'YTickMode','manual');
                set(fc(ii9183),'ZTickMode','manual');
            end
           
        end
    end
    set(figHandler,'Position',figDim);
    set(figHandler,'PaperPositionMode','auto')
    aux = [figName '.eps'];
    saveas(figHandler,aux,'epsc2');
    aux = [figName '.fig'];
    saveas(figHandler,aux);
    aux = [figName '.jpg'];  % .png, pdf, jpg
    saveas(figHandler,aux);
    aux = [figName '.pdf'];  % .png, pdf, jpg
    saveas(figHandler,aux);
        
end

function str = changeComma(str)
for ii = 1:size(str,1)

    str(ii,:) = regexprep(str(ii,:),'[.]', ',');

end
    

